Seeing Through Risk: A Symbolic Approximation of Prospect Theory

We propose a novel symbolic modeling framework for decision-making under risk that merges interpretability with the core insights of Prospect Theory. Our approach replaces opaque utility curves and probability weighting functions with transparent, effect-size-guided features. We mathematically formalize the method, demonstrate its ability to replicate well-known framing and loss-aversion phenomena, and provide an end-to-end empirical validation on synthetic datasets. The resulting model achieves competitive predictive performance while yielding clear coefficients mapped onto psychological constructs, making it suitable for applications ranging from AI safety to economic policy analysis.

==> PT_Risk_Modelling.py <==
"""
symbolic_pt_experiment_improved.py

This script models decision-making under risk using:
1. Symbolic Logistic Regression (interpretable features)
2. Black-box Logistic Regression (raw features)
3. Parametric Prospect Theory (CPT) model with Prelec weighting

NOTE: This script does NOT fix the random seed.
Every run will produce slightly different results.

Dependencies: numpy, pandas, matplotlib, scikit-learn, scipy
"""

import numpy as np
import pandas as pd
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import accuracy_score, roc_auc_score
from sklearn.model_selection import train_test_split
from scipy.optimize import minimize

# ------------------------------------------------------------
# Step 1: Generate Synthetic Risky Choice Data
# ------------------------------------------------------------
N = 5000  # Number of samples

# Safe and risky options
S = np.random.uniform(0, 100, N)       # Safe payoff
R = np.random.uniform(0, 150, N)       # Risky payoff
p = np.random.uniform(0.1, 0.9, N)     # Risky probability
frame = np.random.choice([-1, 1], N)   # -1 = gain, +1 = loss frame

# Derived symbolic features
low_prob = (p < 0.2).astype(int)
diff = (R - S) / 100.0
dominance = (p * R > S).astype(int)

# "True" decision model coefficients (Prospect-Theory–like)
beta = np.array([0.0, -0.8, 1.0, 0.5, 2.0])
U = beta[0] + beta[1]*frame + beta[2]*low_prob + beta[3]*diff + beta[4]*dominance
prob_risky = 1 / (1 + np.exp(-U))
y = np.random.binomial(1, prob_risky)

# Combine into a DataFrame
df = pd.DataFrame({
    'safe': S,
    'risky': R,
    'prob': p,
    'frame': frame,
    'low_prob': low_prob,
    'diff': diff,
    'dominance': dominance,
    'y': y
})

# ------------------------------------------------------------
# Step 2: Train-Test Split (randomized)
# ------------------------------------------------------------
train_df, test_df = train_test_split(df, test_size=0.2)

# ------------------------------------------------------------
# Step 3: Symbolic Logistic Regression (interpretable features)
# ------------------------------------------------------------
X_sym_train = train_df[['frame', 'low_prob', 'diff', 'dominance']]
X_sym_test = test_df[['frame', 'low_prob', 'diff', 'dominance']]
y_train = train_df['y']
y_test = test_df['y']

model_sym = LogisticRegression()
model_sym.fit(X_sym_train, y_train)
y_pred_sym = model_sym.predict(X_sym_test)
y_prob_sym = model_sym.predict_proba(X_sym_test)[:, 1]

acc_sym = accuracy_score(y_test, y_pred_sym)
auc_sym = roc_auc_score(y_test, y_prob_sym)

# ------------------------------------------------------------
# Step 4: Black-box Logistic Regression (raw numeric features)
# ------------------------------------------------------------
X_bb_train = train_df[['safe', 'risky', 'prob', 'frame']]
X_bb_test = test_df[['safe', 'risky', 'prob', 'frame']]

model_bb = LogisticRegression()
model_bb.fit(X_bb_train, y_train)
y_pred_bb = model_bb.predict(X_bb_test)
y_prob_bb = model_bb.predict_proba(X_bb_test)[:, 1]

acc_bb = accuracy_score(y_test, y_pred_bb)
auc_bb = roc_auc_score(y_test, y_prob_bb)

# ------------------------------------------------------------
# Step 5: Parametric CPT Model with Random Restarts
# ------------------------------------------------------------

# Value function: piecewise power
def cpt_value(x, alpha, beta, lambd):
    return np.where(x >= 0, x**alpha, -lambd * (-x)**beta)

# Weighting function: Prelec
def prelec_weight(p, gamma):
    return np.exp(-(-np.log(p))**gamma)

# CPT decision probability
def cpt_utility(S, R, p, alpha, beta, lambd, gamma, eta):
    v_s = cpt_value(S, alpha, beta, lambd)
    v_r = prelec_weight(p, gamma) * cpt_value(R, alpha, beta, lambd)
    return 1 / (1 + np.exp(-eta * (v_r - v_s)))

# Negative log-likelihood
def neg_log_likelihood(params, df_):
    alpha, beta, lambd, gamma, eta = params
    preds = cpt_utility(df_['safe'], df_['risky'], df_['prob'], alpha, beta, lambd, gamma, eta)
    eps = 1e-9
    log_lik = df_['y'] * np.log(preds + eps) + (1 - df_['y']) * np.log(1 - preds + eps)
    return -np.sum(log_lik)

# Multiple random restarts for robust parameter estimation
best_loss = np.inf
best_params = None
bounds = [(0.2, 2.0)] * 5  # bounds for [alpha, beta, lambda, gamma, eta]

for _ in range(10):
    init = np.random.uniform(0.3, 1.5, size=5)
    result = minimize(neg_log_likelihood, init, args=(train_df,), method='L-BFGS-B', bounds=bounds)
    if result.fun < best_loss:
        best_loss = result.fun
        best_params = result.x

# Evaluate CPT model on test set
alpha, beta, lambd, gamma, eta = best_params
probs_cpt = cpt_utility(test_df['safe'], test_df['risky'], test_df['prob'], alpha, beta, lambd, gamma, eta)
y_pred_cpt = (probs_cpt > 0.5).astype(int)

acc_cpt = accuracy_score(y_test, y_pred_cpt)
auc_cpt = roc_auc_score(y_test, probs_cpt)

# ------------------------------------------------------------
# Step 6: Print Results
# ------------------------------------------------------------
print("----- RESULTS -----")
print("Symbolic Logistic Model")
print(f"  Accuracy = {acc_sym:.3f}")
print(f"  AUC      = {auc_sym:.3f}\n")

print("Black-box Logistic Model")
print(f"  Accuracy = {acc_bb:.3f}")
print(f"  AUC      = {auc_bb:.3f}\n")

print("Parametric CPT Model (Best of 10 Restarts)")
print(f"  alpha  = {alpha:.3f}")
print(f"  beta   = {beta:.3f}")
print(f"  lambda = {lambd:.3f}")
print(f"  gamma  = {gamma:.3f}")
print(f"  eta    = {eta:.3f}")
print(f"  Accuracy = {acc_cpt:.3f}")
print(f"  AUC      = {auc_cpt:.3f}")
